Revisiting Logarithmic Correction to Five Dimensional BPS Black Hole Entropy

We compute logarithmic correction to five dimensional BPS black hole entropy using finite temperature black hole geometry and find perfect agreement with the microscopic results and macroscopic computations based on zero temperature near horizon geometry. We also reproduce the Bekenstein-Hawking term for zero temperature black hole entropy from the corresponding term for finite temperature black hole.

==> arxiv_final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130302,       3493]
NotebookOptionsPosition[    122977,       3362]
NotebookOutlinePosition[    123368,       3378]
CellTagsIndexPosition[    123325,       3375]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Mathematica companion for:",
  FontVariations->{"Underline"->True}],
 " Revisiting Logarithmic Correction to Five Dimensional BPS Black Hole \
Entropy\n",
 StyleBox["Authors:",
  FontVariations->{"Underline"->True}],
 " A. H. Anupam, Chandramouli Chowdhury and Ashoke Sen"
}], "Section",
 CellChangeTimes->{{3.8996338149424562`*^9, 3.8996338179826055`*^9}, {
   3.8996472504181237`*^9, 3.8996472898986344`*^9}, {3.899647467107696*^9, 
   3.8996474683545675`*^9}, {3.899654585675056*^9, 3.899654589916354*^9}, 
   3.899655754459092*^9},ExpressionUUID->"72b95ca4-de1d-495a-bb9e-\
40f5463abed7"],

Cell[CellGroupData[{

Cell["\<\
In this code we verify some of the main results in appendix A of the \
companion paper. (in the paper we label things by Q1, Q2, Q3, here it is Q1, \
Q2, Q)\
\>", "Subsubsection",
 CellChangeTimes->{{3.8996338230187855`*^9, 3.8996338445741625`*^9}, {
  3.899634204498139*^9, 3.899634207417698*^9}, {3.8996563140788107`*^9, 
  3.899656351999074*^9}},ExpressionUUID->"6c01ea5c-7d16-486e-99db-\
0cd7a6917735"],

Cell["The metric is given in equation equation 18 of 9603100", "Text",
 CellChangeTimes->{{3.899634211535555*^9, 3.8996342150238867`*^9}, {
  3.8996342506557817`*^9, 
  3.8996342578909364`*^9}},ExpressionUUID->"fa6cf892-a334-45f5-b622-\
83ca89273d2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", ">", "0"}], ",", 
     RowBox[{"Q1", ">", "0"}], ",", 
     RowBox[{"Q2", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8996366753027267`*^9, 3.8996366827349033`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"689cf178-06e9-47d9-a97f-0c0ec66a38a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}], "+", 
         SuperscriptBox["l1", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", "m", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Cosh", "[", "\[Delta]", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "m", " ", "l1", " ", "l2", " ", 
          RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]", "]"}]}], "-", " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Cosh", "[", "\[Delta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}]}], ")"}]}], "-", 
         " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g\[Psi]\[Psi]", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}], "+", 
         SuperscriptBox["l2", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", "m", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Cosh", "[", "\[Delta]", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "m", " ", "l1", " ", "l2", " ", 
          RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]", "]"}]}], "-", " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l1", "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l2", "2"], 
             SuperscriptBox[
              RowBox[{"Cosh", "[", "\[Delta]", "]"}], "2"]}]}], ")"}]}], "-", 
         " ", 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g\[Phi]\[Psi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], "m", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l1", " ", "l2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["l1", "2"], 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["l2", "2"], 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "-", 
         RowBox[{"2", "m", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], 
             SuperscriptBox[
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", "m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l1", "2"], "+", 
            SuperscriptBox["l2", "2"]}], ")"}], 
          RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]", "]"}]}], "-", 
         RowBox[{"2", "l1", " ", "l2", " ", 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gt\[Phi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], 
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], "m", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l1", " ", 
          RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "-", 
         RowBox[{"l2", " ", 
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{"2", " ", "m", " ", "l2", " ", 
       RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gt\[Psi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], 
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["l1", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["l2", "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l2", " ", 
          RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "-", 
         RowBox[{"l1", " ", 
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
          RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{"2", " ", "m", " ", "l1", " ", 
       RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grr", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], 
     SuperscriptBox["\[CapitalDelta]", 
      RowBox[{"1", "/", "3"}]]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["l1", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["l2", "2"]}], ")"}]}], "-", 
     RowBox[{"2", "m", " ", 
      SuperscriptBox["r", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gtt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", 
       RowBox[{"1", "/", "3"}]], "\[CapitalDelta]"]}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["l1", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["l2", "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["l1", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["l2", "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
      RowBox[{"2", "m"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[Theta]\[Theta]", "=", 
   SuperscriptBox["\[CapitalDelta]", 
    RowBox[{"1", "/", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta", "=", 
   RowBox[{"\[CapitalDelta]", "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l2", "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l2", "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l1", "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["l2", "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hor", "=", 
    RowBox[{"rH", "->", 
     SqrtBox[
      RowBox[{"m", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["l1", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["l2", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], "X"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "simplified", " ", "form", " ", "of", " ", "angular", " ", "velocity", " ",
     "near", " ", "horizon"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Phi]", "=", 
   RowBox[{"-", 
    FractionBox["N\[Phi]", "DenOm"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Psi]", "=", 
   RowBox[{"-", 
    FractionBox["N\[Psi]", 
     RowBox[{" ", "DenOm"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]R", "=", 
   RowBox[{"\[CapitalOmega]\[Phi]", "+", "\[CapitalOmega]\[Psi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]L", "=", 
   RowBox[{"\[CapitalOmega]\[Phi]", "-", "\[CapitalOmega]\[Psi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N\[Phi]", "=", 
   RowBox[{
    RowBox[{"8", "l2", 
     RowBox[{"(", 
      RowBox[{"X", "-", 
       SuperscriptBox["l1", "2"], "+", 
       SuperscriptBox["l2", "2"], "-", 
       RowBox[{"2", "m"}]}], ")"}], 
     RowBox[{"Sinh", "[", "\[Delta]", "]"}], 
     RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
     RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}], "-", 
    RowBox[{"8", "l1", 
     RowBox[{"(", 
      RowBox[{"X", "-", 
       SuperscriptBox["l1", "2"], "+", 
       SuperscriptBox["l2", "2"], "+", 
       RowBox[{"2", "m"}]}], ")"}], 
     RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
     RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
     RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N\[Psi]", "=", 
   RowBox[{
    RowBox[{"8", "l1", 
     RowBox[{"(", 
      RowBox[{"X", "+", 
       SuperscriptBox["l1", "2"], "-", 
       SuperscriptBox["l2", "2"], "-", 
       RowBox[{"2", "m"}]}], ")"}], 
     RowBox[{"Sinh", "[", "\[Delta]", "]"}], 
     RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
     RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}], "-", 
    RowBox[{"8", "l2", 
     RowBox[{"(", 
      RowBox[{"X", "+", 
       SuperscriptBox["l1", "2"], "-", 
       SuperscriptBox["l2", "2"], "+", 
       RowBox[{"2", "m"}]}], ")"}], 
     RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
     RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
     RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DenOm", "=", 
   RowBox[{
    RowBox[{"8", " ", "l2", " ", "l1", " ", "m", " ", 
     RowBox[{"Sinh", "[", 
      RowBox[{"2", "\[Delta]"}], "]"}], 
     RowBox[{"Sinh", "[", 
      RowBox[{"2", "\[Delta]1"}], "]"}], 
     RowBox[{"Sinh", "[", 
      RowBox[{"2", "\[Delta]2"}], "]"}]}], "-", 
    RowBox[{"4", "m", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l1", "2"], "+", 
       SuperscriptBox["l2", "2"], "-", 
       RowBox[{"2", "m"}], "-", "X"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cosh", "[", 
         RowBox[{"2", "\[Delta]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"2", "\[Delta]1"}], "]"}], 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", "\[Delta]2"}], "]"}]}], "+", "1"}], ")"}]}], "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", "\[Delta]1"}], "]"}], "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", "\[Delta]2"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"32", "m", " ", "X", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "+", 
         SuperscriptBox["l2", "2"], "-", 
         RowBox[{"2", "m"}]}], ")"}], "2"], "-", 
      RowBox[{"4", 
       SuperscriptBox["l1", "2"], 
       SuperscriptBox["l2", "2"]}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numvalues", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]1", "->", "0.2"}], ",", 
     RowBox[{"\[Delta]2", "->", "0.3"}], ",", 
     RowBox[{"m", "->", "10"}], ",", 
     RowBox[{"l1", "->", "1.2"}], ",", 
     RowBox[{"l2", "->", "0.2"}], ",", 
     RowBox[{"\[Delta]", "->", "0.1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"replace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcSinh", "[", 
        FractionBox["Q", "m"], "]"}]}]}], ",", 
     RowBox[{"\[Delta]1", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcSinh", "[", 
        FractionBox["Q1", "m"], "]"}]}]}], ",", 
     RowBox[{"\[Delta]2", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcSinh", "[", 
        FractionBox["Q2", "m"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lsub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l1", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["m"], "JL"}], 
          RowBox[{
           SqrtBox["2"], 
           SqrtBox[
            RowBox[{"Q", " ", "Q1", " ", "Q2"}]]}]], "+", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], 
           SqrtBox[
            RowBox[{"Q", " ", "Q1", " ", "Q2"}]], "JR"}], 
          RowBox[{
           SqrtBox["m"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", " ", "Q1"}], " ", "+", " ", 
             RowBox[{"Q", " ", "Q2"}], " ", "+", " ", 
             RowBox[{"Q1", " ", "Q2"}]}], ")"}]}]]}], ")"}]}]}], ",", 
     RowBox[{"l2", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SqrtBox["m"], "JL"}], 
           RowBox[{
            SqrtBox["2"], 
            SqrtBox[
             RowBox[{"Q", " ", "Q1", " ", "Q2"}]]}]]}], "+", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], 
           SqrtBox[
            RowBox[{"Q", " ", "Q1", " ", "Q2"}]], "JR"}], 
          RowBox[{
           SqrtBox["m"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", " ", "Q1"}], " ", "+", " ", 
             RowBox[{"Q", " ", "Q2"}], " ", "+", " ", 
             RowBox[{"Q1", " ", "Q2"}]}], ")"}]}]]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lsub2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"J\[Phi]", " ", "c"}], "+", 
          RowBox[{"J\[Psi]", "  ", "s"}]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"], " ", "m"}], "-", 
          RowBox[{"4", " ", "m", " ", 
           SuperscriptBox["s", "2"]}]}]]}], ",", 
       RowBox[{"l2", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"J\[Psi]", " ", "c"}], "+", 
          RowBox[{"J\[Phi]", " ", "s"}]}], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["c", "2"], " ", "m"}], "-", 
          RowBox[{"4", " ", "m", " ", 
           SuperscriptBox["s", "2"]}]}]]}]}], "}"}], "/.", 
     RowBox[{"c", "->", 
      RowBox[{
       RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
       RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
       RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}]}]}], "/.", 
    RowBox[{"s", "->", 
     RowBox[{
      RowBox[{"Sinh", "[", "\[Delta]", "]"}], 
      RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
      RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Phi]", "=", 
   RowBox[{"4", "m", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l1", " ", 
       RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
       RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
       RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}], "-", 
      RowBox[{"l2", " ", 
       RowBox[{"Sinh", "[", "\[Delta]", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
       RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J\[Psi]", "=", 
    RowBox[{"4", "m", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l2", " ", 
        RowBox[{"Cosh", "[", "\[Delta]", "]"}], 
        RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
        RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}], "-", 
       RowBox[{"l1", " ", 
        RowBox[{"Sinh", "[", "\[Delta]", "]"}], 
        RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
        RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "notation", " ", "introduced", " ", "in", " ", "A", ".18", " ", "of", " ", 
    "paper"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qreplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q1", " ", "Q2"}], "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], "->", "QP"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "Q1", " ", "Q2"}], "+", 
        RowBox[{"2", "Q", " ", 
         RowBox[{"(", 
          RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], "->", 
      RowBox[{"2", "QP"}]}], ",", 
     RowBox[{
      RowBox[{"Q1", "+", "Q2", "+", "Q"}], "->", "QS"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q", "2"]}]}], "->", "QR"}], ",", 
     RowBox[{
      RowBox[{"Q", " ", 
       SubscriptBox["Q", "1"], 
       SubscriptBox["Q", "2"]}], "->", "QT"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qreplacerev", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"QP", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q1", " ", "Q2"}], "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"QS", "->", 
      RowBox[{"Q1", "+", "Q2", "+", "Q"}]}], ",", 
     RowBox[{"QR", "->", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        SuperscriptBox["Q2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox["Q", "2"]}]}]}], ",", 
     RowBox[{"QT", "->", 
      RowBox[{"Q", " ", "Q1", " ", "Q2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numvalues1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"JL", "->", "1"}], ",", 
     RowBox[{"JR", "->", "0.8"}], ",", 
     RowBox[{"Q", "->", "0.7"}], ",", 
     RowBox[{"Q1", "->", "0.85"}], ",", 
     RowBox[{"Q2", "->", "1.2"}], ",", 
     RowBox[{"\[Theta]", "->", "0.4"}], ",", 
     RowBox[{"\[Rho]", "->", "10"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8980919746740575`*^9, 3.8980919746750593`*^9}, 
   3.8981309705585175`*^9, {3.89813110310973*^9, 3.8981311057877717`*^9}, {
   3.8981311520514116`*^9, 3.8981312245503206`*^9}, {3.898131451964424*^9, 
   3.8981314964614058`*^9}, {3.8981315452397614`*^9, 
   3.8981316838624606`*^9}, {3.898132117049305*^9, 3.898132138423292*^9}, 
   3.898132548705306*^9, {3.8981338702678795`*^9, 3.898133872269968*^9}, {
   3.8981341243861456`*^9, 3.898134252383046*^9}, {3.8981714949905367`*^9, 
   3.8981715036074467`*^9}, {3.8981733394697638`*^9, 
   3.8981733394957705`*^9}, {3.898174287822767*^9, 3.8981742941480026`*^9}, {
   3.8982261783314095`*^9, 3.898226226725607*^9}, {3.8982366465337477`*^9, 
   3.898236649043209*^9}, {3.8983190785001574`*^9, 3.8983192622674403`*^9}, {
   3.8983193168219814`*^9, 3.8983193634305425`*^9}, {3.898319571741805*^9, 
   3.8983195805686975`*^9}, 3.8983285494214935`*^9, {3.8983285854341063`*^9, 
   3.8983286118015175`*^9}, {3.898328694387531*^9, 3.8983286951059985`*^9}, {
   3.898493889594368*^9, 3.8984938918209677`*^9}, {3.898903854495949*^9, 
   3.8989038935342865`*^9}, {3.8989043754936657`*^9, 3.8989043775022774`*^9}, 
   3.898905041415667*^9, {3.898905095484337*^9, 3.8989051018808527`*^9}, {
   3.8989051879425235`*^9, 3.8989051893777275`*^9}, {3.8990148050126495`*^9, 
   3.89901480979718*^9}, {3.899017265939099*^9, 3.8990173670189223`*^9}, {
   3.8990178221226406`*^9, 3.8990178281784697`*^9}, {3.899115063657358*^9, 
   3.8991150679484653`*^9}, {3.8991193127229347`*^9, 3.8991193241122646`*^9}, 
   3.899121327990483*^9, 3.8991213658263583`*^9, 3.8992533831654854`*^9, {
   3.8996343060540247`*^9, 3.899634334996204*^9}, {3.8996347182662*^9, 
   3.899634792387345*^9}, {3.8996352201740875`*^9, 3.899635226219533*^9}, {
   3.8996361532606354`*^9, 3.8996361594846516`*^9}, {3.8996362156186447`*^9, 
   3.899636227733889*^9}, {3.8996365426693993`*^9, 3.8996365463381777`*^9}, {
   3.8996365864081073`*^9, 3.8996365867778783`*^9}, {3.899637574343193*^9, 
   3.899637619080648*^9}, {3.899637910429829*^9, 3.8996379210762377`*^9}, {
   3.8996430228091745`*^9, 3.8996431301276484`*^9}, {3.899644283206196*^9, 
   3.89964429458648*^9}, {3.899644520387573*^9, 3.8996445224860573`*^9}, {
   3.899644638312584*^9, 3.8996446458644953`*^9}, {3.89964480143685*^9, 
   3.8996448016895905`*^9}, {3.899646468906538*^9, 3.8996464733200145`*^9}, {
   3.8996473081980305`*^9, 3.8996473276948843`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"abb36932-d5e0-4757-9882-391b92059e5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(A.12) check", "Title",
 CellChangeTimes->{{3.8996566338426123`*^9, 3.899656640609608*^9}, {
  3.89965674301894*^9, 
  3.899656743619256*^9}},ExpressionUUID->"3dfdea47-0376-4caf-a35b-\
712b4b70af83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"l1", "-", "l2"}], "/.", "lsub"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8996566424986124`*^9, 3.899656649078617*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"65289e9a-2e9f-463d-82ba-c7e966737142"],

Cell[BoxData[
 FractionBox["JL", 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"Q", " ", "Q1", " ", "Q2"}], "m"]]}]]], "Output",
 CellChangeTimes->{{3.89965664655123*^9, 3.89965664931863*^9}, 
   3.899786401617446*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"ac5ce025-1fe4-4a33-8871-b13f4d0b6f61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"l1", "+", "l2"}], "/.", "lsub"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8996566424986124`*^9, 3.899656651509003*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"45b71eff-7568-4364-958c-88984783b784"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", "JR", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"Q", " ", "Q1", " ", "Q2"}], "m"]]}], 
  RowBox[{
   RowBox[{"Q1", " ", "Q2"}], "+", 
   RowBox[{"Q", " ", 
    RowBox[{"(", 
     RowBox[{"Q1", "+", "Q2"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.899656651700736*^9, 3.899786401729952*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"be4575ea-458e-4fe2-adbf-22037b01b695"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Angular Velocity Check", "Title",
 CellChangeTimes->{{3.899635231654519*^9, 3.8996352362713013`*^9}, {
  3.8996358501457024`*^9, 
  3.8996358514201117`*^9}},ExpressionUUID->"a3b46ac1-fae4-4bb9-a9f6-\
b33d27eee19d"],

Cell[TextData[{
 "We compute the angular velocity near horizon using ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g", 
     RowBox[{"\[Mu]", " ", "\[Nu]"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"t", " ", "\[Nu]"}]]}], TraditionalForm]],ExpressionUUID->
  "1976cb03-70d9-4cce-984c-671c1eb35a94"],
 " for (\[Mu], \[Nu]) \[Element] (\[Phi], \[Psi]). "
}], "Text",
 CellChangeTimes->{{3.899635834272176*^9, 
  3.899635887359436*^9}},ExpressionUUID->"74acefa4-d36c-4535-9f21-\
6903c2cfef54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "define", " ", "the", " ", "effective", " ", "2", " ", "D", 
     " ", "metric", " ", "in", " ", "the", " ", "\[Phi]"}], ",", " ", 
    RowBox[{"\[Psi]", " ", "space"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"metric2D", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g\[Phi]\[Phi]", ",", "g\[Phi]\[Psi]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g\[Phi]\[Psi]", ",", "g\[Psi]\[Psi]"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inverse2D", "=", 
     RowBox[{"Inverse", "[", "metric2D", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Phi]nearH", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"inverse2D", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "gt\[Phi]"}], "+", 
         RowBox[{
          RowBox[{"inverse2D", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "gt\[Psi]"}]}], ")"}]}], "/.", 
      RowBox[{"r", "->", 
       SqrtBox[
        RowBox[{"m", "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["l1", "2"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["l2", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "-", 
               SuperscriptBox["l2", "2"]}], ")"}], "2"], "+", 
            RowBox[{"4", "m", 
             RowBox[{"(", 
              RowBox[{"m", "-", 
               SuperscriptBox["l1", "2"], "-", 
               SuperscriptBox["l2", "2"]}], ")"}]}]}]]}]}]]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Psi]nearH", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"inverse2D", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "gt\[Phi]"}], "+", 
         RowBox[{
          RowBox[{"inverse2D", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "gt\[Psi]"}]}], ")"}]}], "/.", 
      RowBox[{"r", "->", 
       SqrtBox[
        RowBox[{"m", "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["l1", "2"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["l2", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "-", 
               SuperscriptBox["l2", "2"]}], ")"}], "2"], "+", 
            RowBox[{"4", "m", 
             RowBox[{"(", 
              RowBox[{"m", "-", 
               SuperscriptBox["l1", "2"], "-", 
               SuperscriptBox["l2", "2"]}], ")"}]}]}]]}]}]]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.898133191566413*^9, 3.8981332172772164`*^9}, {
  3.899635890301826*^9, 3.8996359130620284`*^9}, {3.899636045492421*^9, 
  3.899636054431591*^9}, {3.899636113844372*^9, 3.899636168749485*^9}, {
  3.8996362846606264`*^9, 3.8996362915685816`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"db2be66f-b3ec-4d90-a6ba-52cb6f6c46c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Phi]nearH", "-", "\[CapitalOmega]\[Phi]"}], "//.",
     "numvalues"}], "/.", 
   RowBox[{"\[Theta]", "->", 
    RowBox[{"\[Pi]", "/", "3"}]}]}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8996361710985317`*^9, 3.899636180056226*^9}, {
  3.8996362308484354`*^9, 3.8996362476565523`*^9}, {3.8996362943597183`*^9, 
  3.899636295078514*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8213e69b-17b2-460b-a0b1-d1975690001a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.899636212015091*^9, 3.899636247988175*^9}, {
   3.8996362928079133`*^9, 3.899636295368329*^9}, 3.8996454813348913`*^9, 
   3.8996465054162827`*^9, 3.8996476211011353`*^9, 3.8996483517125225`*^9, 
   3.8996483955050163`*^9, 3.8996484798010297`*^9, 3.899654597478176*^9, 
   3.899786405082876*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"3e1b9d76-bb95-45a1-bfc6-c015a78d1105"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Psi]nearH", "-", "\[CapitalOmega]\[Psi]"}], "//.",
     "numvalues"}], "/.", 
   RowBox[{"\[Theta]", "->", 
    RowBox[{"\[Pi]", "/", "3"}]}]}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8996361710985317`*^9, 3.899636180056226*^9}, {
  3.8996362308484354`*^9, 3.8996362476565523`*^9}, {3.8996362943597183`*^9, 
  3.8996363141617136`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7bd0da23-f2ee-428e-bb1d-14ee07f9d96f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8996363145496087`*^9, 3.899645481355053*^9, 
  3.899646505457119*^9, 3.899647621127719*^9, 3.8996483517543373`*^9, 
  3.8996483955544214`*^9, 3.8996484798354177`*^9, 3.899654597498207*^9, 
  3.899786405183263*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"c99dae7c-6f6e-42b4-bacd-61df0ea01bd2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"simplified", " ", "expressions"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8996371320207963`*^9, 3.899637135648407*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"22d7fb6b-81ab-49f7-8cf8-6305724a4620"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Phi]", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["l1", "2"], " ", 
       SuperscriptBox["l2", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "+", 
         SuperscriptBox["l2", "2"], "-", 
         RowBox[{"2", " ", "m"}]}], ")"}], "2"]}]], "->", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["rH", "2"]}], "-", 
     RowBox[{"2", "m"}], "+", 
     SuperscriptBox["l1", "2"], "+", 
     SuperscriptBox["l2", "2"]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8996370469830217`*^9, 3.8996370477758927`*^9}, {
  3.899637137146414*^9, 3.8996371718629303`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b670e79a-c22a-4421-9185-fddd2d2983a8"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", "l1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l2", "2"], "+", 
         SuperscriptBox["rH", "2"]}], ")"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]", "]"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]1", "]"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}], "+", 
      RowBox[{"16", " ", "l2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l2", "2"], "-", 
         RowBox[{"2", " ", "m"}], "+", 
         SuperscriptBox["rH", "2"]}], ")"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]", "]"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]1", "]"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["rH", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Delta]1"}], "]"}], "+", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Delta]2"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "\[Delta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "\[Delta]1"}], "]"}], " ", 
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "\[Delta]2"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "+", 
           SuperscriptBox["l2", "2"], "-", 
           RowBox[{"2", " ", "m"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rH", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
        RowBox[{"l1", " ", "l2", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]"}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]1"}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]2"}], "]"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8996370481902876`*^9, 3.899637172157233*^9, 
  3.8996454826748667`*^9, 3.899646507472458*^9, 3.8996476223275976`*^9, 
  3.899648352813916*^9, 3.899648396884167*^9, 3.899648480985848*^9, 
  3.899654598478118*^9, 3.899786407191798*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"96a49223-6559-4cc7-b66d-d65575c12670"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]\[Psi]", "/.", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["l1", "2"], " ", 
       SuperscriptBox["l2", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "+", 
         SuperscriptBox["l2", "2"], "-", 
         RowBox[{"2", " ", "m"}]}], ")"}], "2"]}]], "->", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["rH", "2"]}], "-", 
     RowBox[{"2", "m"}], "+", 
     SuperscriptBox["l1", "2"], "+", 
     SuperscriptBox["l2", "2"]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8996361710985317`*^9, 3.899636180056226*^9}, {
  3.8996362308484354`*^9, 3.8996362476565523`*^9}, {3.8996362943597183`*^9, 
  3.8996363017781515`*^9}, {3.899636382050749*^9, 3.8996363947317524`*^9}, {
  3.8996364519017487`*^9, 3.899636457292392*^9}, {3.8996371777730827`*^9, 
  3.8996371789393516`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"59cd3b10-6797-48ee-a0b4-22ea6dedcd99"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", "l2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "+", 
         SuperscriptBox["rH", "2"]}], ")"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]", "]"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]1", "]"}], " ", 
       RowBox[{"Cosh", "[", "\[Delta]2", "]"}]}], "+", 
      RowBox[{"16", " ", "l1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "-", 
         RowBox[{"2", " ", "m"}], "+", 
         SuperscriptBox["rH", "2"]}], ")"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]", "]"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]1", "]"}], " ", 
       RowBox[{"Sinh", "[", "\[Delta]2", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["rH", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Delta]1"}], "]"}], "+", 
           RowBox[{"Cosh", "[", 
            RowBox[{"2", " ", "\[Delta]2"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "\[Delta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "\[Delta]1"}], "]"}], " ", 
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "\[Delta]2"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "+", 
           SuperscriptBox["l2", "2"], "-", 
           RowBox[{"2", " ", "m"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rH", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", "\[Delta]2", "]"}], "2"]}], "+", 
        RowBox[{"l1", " ", "l2", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]"}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]1"}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "\[Delta]2"}], "]"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.899636457619937*^9, 3.8996371797764626`*^9, 
  3.8996454832347307`*^9, 3.8996465083781137`*^9, 3.899647622870282*^9, 
  3.8996483533562536`*^9, 3.8996483974138136`*^9, 3.8996484813749695`*^9, 
  3.8996545988474874`*^9, 3.8997864080329447`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ce784442-2746-45b9-a5c0-2dddb0d1902c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Entropy Check", "Title",
 CellChangeTimes->{{3.899635231654519*^9, 
  3.8996352428734026`*^9}},ExpressionUUID->"eb439ddc-9318-485b-917d-\
ca9c796bfcfc"],

Cell[TextData[{
 "The entropy of this BH is given in equation 22 of 9603147. We can check \
that this matches with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SubscriptBox["g", "NH"], "(", 
       RowBox[{
        RowBox[{"t", "=", " ", "constant"}], ",", " ", 
        RowBox[{"r", " ", "=", " ", "rH"}]}], ")"}]], "d\[Theta]", " ", 
     "d\[Psi]", " ", "d\[Phi]"}]}], TraditionalForm]],ExpressionUUID->
  "79c4944b-2148-4a4d-a23f-1dd9845f2a9f"]
}], "Text",
 CellChangeTimes->{{3.8996372370200233`*^9, 3.8996372468954535`*^9}, {
  3.89963730742282*^9, 3.8996373206685767`*^9}, {3.8996379337708387`*^9, 
  3.8996379596542583`*^9}, {3.8996471801352453`*^9, 
  3.899647185933499*^9}},ExpressionUUID->"69f490f7-bada-4176-aa6e-\
3f8e0aec8290"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S", " ", "=", " ", 
   RowBox[{"4", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}], "2"]}], "-", 
         
         RowBox[{
          FractionBox["1", "16"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"J\[Phi]", "-", "J\[Psi]"}], ")"}], "2"]}]}], ")"}], 
       RowBox[{"1", "/", "2"}]], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "-", 
             RowBox[{
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}], "2"]}], "-", 
         
         RowBox[{
          FractionBox["1", "16"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"J\[Phi]", "+", "J\[Psi]"}], ")"}], "2"]}]}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"areasq", "=", 
   RowBox[{"g\[Theta]\[Theta]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g\[Phi]\[Phi]", " ", "g\[Psi]\[Psi]"}], "-", 
      SuperscriptBox["g\[Phi]\[Psi]", "2"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.898923608997595*^9, 3.898923610056283*^9}, {
   3.8991115000350056`*^9, 3.899111523462271*^9}, {3.899111920168455*^9, 
   3.8991119288562546`*^9}, {3.899112015514121*^9, 3.8991120165133495`*^9}, {
   3.8991120904534054`*^9, 3.899112154076928*^9}, {3.8991134820327053`*^9, 
   3.8991135071501846`*^9}, {3.899113539031967*^9, 3.899113539707017*^9}, {
   3.899113639415944*^9, 3.8991136851145105`*^9}, {3.899113740395562*^9, 
   3.899113741220416*^9}, {3.899637229594756*^9, 3.899637230729357*^9}, {
   3.899637873858117*^9, 3.8996378905381594`*^9}, {3.899637937798437*^9, 
   3.8996379396683135`*^9}, 3.8996471964249673`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"2d32f66e-405f-4060-b6b8-b278198c4f32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"4", "\[Pi]", 
           SqrtBox["areasq"]}], "/.", "Delta"}], "/.", 
         RowBox[{"r", "->", "rH"}]}], "/.", "hor"}], "/.", "numvalues"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}], ")"}], 
   "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"S", "/.", "numvalues"}], "//", "N"}], ")"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8991118870300636`*^9, 3.899111889525568*^9}, {
   3.8991119333867807`*^9, 3.8991119789305277`*^9}, {3.899113369443706*^9, 
   3.899113370681963*^9}, {3.899113513445166*^9, 3.899113515719325*^9}, 
   3.8991135598454123`*^9, 3.899113712042158*^9, {3.8991137640192204`*^9, 
   3.899113766826638*^9}, {3.899637331114872*^9, 3.8996373369957857`*^9}, {
   3.899637848489007*^9, 3.8996378561181755`*^9}, {3.8996379641386566`*^9, 
   3.8996379785981417`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"48aaa6c2-1e09-40a0-95e5-876e965452d4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8996373583835087`*^9, {3.8996378549716735`*^9, 3.8996378565631995`*^9}, {
   3.899637967714861*^9, 3.899637979088442*^9}, 3.8996454833449683`*^9, 
   3.8996465085162773`*^9, 3.899647622937771*^9, 3.8996483534144506`*^9, 
   3.8996483974757957`*^9, 3.8996484814245167`*^9, 3.899654598911092*^9, 
   3.899786408190539*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"04f0382c-7313-48db-8fd8-bc7b0a9b6a7e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["BPS Entropy and Beta Computation", "Title",
 CellChangeTimes->{{3.899635231654519*^9, 3.8996352484359617`*^9}, {
  3.899638418461607*^9, 3.8996384190465508`*^9}, {3.8996481527147446`*^9, 
  3.899648155471982*^9}},ExpressionUUID->"aa876d28-4c2f-4dd9-aa4f-\
273c02321123"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"J\[Phi]", ",", "J\[Psi]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", " ", "=", " ", 
   RowBox[{"4", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}], "2"]}], "-", 
         
         RowBox[{
          FractionBox["1", "16"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"J\[Phi]", "-", "J\[Psi]"}], ")"}], "2"]}]}], ")"}], 
       RowBox[{"1", "/", "2"}]], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["m", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cosh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Cosh", "[", "\[Delta]", "]"}]}], "-", 
             RowBox[{
              RowBox[{"Sinh", "[", "\[Delta]1", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]2", "]"}], 
              RowBox[{"Sinh", "[", "\[Delta]", "]"}]}]}], ")"}], "2"]}], "-", 
         
         RowBox[{
          FractionBox["1", "16"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"J\[Phi]", "+", "J\[Psi]"}], ")"}], "2"]}]}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SintermsofQ", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "/.", "replace"}], "//", "TrigToExp"}], ")"}], "//.", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["x_", "2"]], ":>", "x"}]}], "/.", 
       RowBox[{"J\[Phi]", "->", 
        RowBox[{"JL", "+", "JR"}]}]}], "/.", 
      RowBox[{"J\[Psi]", "->", 
       RowBox[{
        RowBox[{"-", "JL"}], "+", "JR"}]}]}], "//", "Simplify"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8992658276560755`*^9, 3.8992658291615715`*^9}, {
  3.8992658814476385`*^9, 3.899265917968504*^9}, {3.8992659866622286`*^9, 
  3.8992660216754594`*^9}, {3.899266068769382*^9, 3.899266099731534*^9}, {
  3.899638436312553*^9, 3.8996384653479433`*^9}, {3.899638636921545*^9, 
  3.899638637298395*^9}, {3.899638789478224*^9, 3.899638809318469*^9}, {
  3.8996389165651035`*^9, 3.8996389176350656`*^9}, {3.899648372238594*^9, 
  3.8996483734090414`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e94a53c2-a729-49a4-ba09-aada52442b75"],

Cell["We can verify A.14 , the entropy of BPS black hole", "Text",
 CellChangeTimes->{{3.899646818182117*^9, 
  3.899646836687169*^9}},ExpressionUUID->"c09d25ab-27ff-4db4-aa44-\
788f0c228bd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"SintermsofQ", ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.899646792688612*^9, 3.899646841714898*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"13e2a5f9-2dcb-4359-a911-561762b09e36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"-", 
     SuperscriptBox["JR", "2"]}]], " ", "\[Pi]"}], "+", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["JL", "2"]}], "+", 
     RowBox[{"4", " ", "Q", " ", "Q1", " ", "Q2"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.899646790769105*^9, 3.8996468016737146`*^9}, {
   3.8996468395067005`*^9, 3.899646842091576*^9}, 3.8996476469776917`*^9, 
   3.89964840109414*^9, 3.8996484846214137`*^9, 3.8996546019602833`*^9, 
   3.899786414690712*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"59904810-f438-4714-ace4-9ba258453e45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "general"}], ",", " ", "m", ",", " ", 
    RowBox[{
    "it", " ", "is", " ", "a", " ", "sum", " ", "of", " ", "the", " ", 
     "following", " ", "two", " ", "terms"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1", "=", 
     RowBox[{"2", "\[Pi]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["JR", "2"]}], "-", 
        RowBox[{"2", " ", "Q", " ", "Q1", " ", "Q2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q1", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q2", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q", "2"], 
               SuperscriptBox["m", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q1", "2"], 
               SuperscriptBox["m", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q2", "2"], 
               SuperscriptBox["m", "2"]]}]]}]}], ")"}]}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2", "=", 
     RowBox[{"2", "\[Pi]", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["JL", "2"]}], "+", 
        RowBox[{"2", " ", "Q", " ", "Q1", " ", "Q2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q1", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["Q2", "2"], 
              SuperscriptBox["m", "2"]]}]], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q", "2"], 
               SuperscriptBox["m", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q1", "2"], 
               SuperscriptBox["m", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["Q2", "2"], 
               SuperscriptBox["m", "2"]]}]]}]}], ")"}]}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"easy", " ", "to", " ", "check", " ", "numerically"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SintermsofQ", "-", "S1", "-", "S2"}], "//", "Simplify"}], 
          ")"}], "/.", "numvalues"}], "/.", 
        RowBox[{"Q", "->", "1"}]}], "/.", 
       RowBox[{"Q1", "->", "0.8"}]}], "/.", 
      RowBox[{"Q2", "->", "1.2"}]}], "/.", 
     RowBox[{"JL", "->", "1"}]}], "/.", 
    RowBox[{"JR", "->", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8992670366411295`*^9, 3.899267048319585*^9}, {
  3.8992693159016037`*^9, 3.8992693190804715`*^9}, {3.8996389239582696`*^9, 
  3.899638947297901*^9}, {3.8996468695375357`*^9, 3.8996468864361324`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"456db504-ac9d-458e-ab09-5646df339222"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.8996389481710844`*^9, 3.8996455053749485`*^9, 
  3.8996465336623325`*^9, 3.899647648233083*^9, 3.899648401546488*^9, 
  3.899648485116999*^9, 3.8996546023666058`*^9, 3.899786415556068*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4a2d626c-7ab0-4fe9-ae14-96f3656c87ca"]
}, Open  ]],

Cell[TextData[{
 "Since \[Beta] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", "S"}], 
     RowBox[{"\[PartialD]", " ", "M"}]], " ", "=", " ", 
    FractionBox[
     RowBox[{"\[PartialD]", "S"}], 
     RowBox[{"\[PartialD]", "m"}]]}], TraditionalForm]],ExpressionUUID->
  "04293ce6-0743-4715-ad5b-6207b77fa9c2"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", "m"}], 
     RowBox[{"\[PartialD]", "M"}]], " ", "=", " "}], TraditionalForm]],
  ExpressionUUID->"e5b92bd4-c882-47bb-9ff1-417865d3a425"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["S", "1"]}], 
      RowBox[{"\[PartialD]", "m"}]], "+", 
     FractionBox[
      RowBox[{"\[PartialD]", 
       SubscriptBox["S", "2"]}], 
      RowBox[{"\[PartialD]", "m"}]]}], ")"}], TraditionalForm]],
  ExpressionUUID->"1c8e3dd1-6037-48a1-926c-d0165d7301e4"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"\[PartialD]", "m"}], 
    RowBox[{"\[PartialD]", "M"}]], TraditionalForm]],ExpressionUUID->
  "c77a0950-9b84-493b-983e-3772ed84cf40"]
}], "Text",
 CellChangeTimes->{{3.8996419566709485`*^9, 
  3.899642024318801*^9}},ExpressionUUID->"c0378cb2-78cb-4fad-9714-\
1ffbe8640c66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dS1dm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"S1", ",", "m"}], "]"}], "//", "FullSimplify"}], ")"}], "/.", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["Q", "2"], 
           SuperscriptBox["m", "2"]]}]], "->", "y"}]}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["Q1", "2"], 
          SuperscriptBox["m", "2"]]}]], "->", "y1"}]}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         SuperscriptBox["m", "2"]]}]], "->", "y2"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dS2dm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"S2", ",", "m"}], "]"}], "//", "FullSimplify"}], ")"}], "/.", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["Q", "2"], 
           SuperscriptBox["m", "2"]]}]], "->", "y"}]}], "/.", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["Q1", "2"], 
          SuperscriptBox["m", "2"]]}]], "->", "y1"}]}], "/.", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["Q2", "2"], 
         SuperscriptBox["m", "2"]]}]], "->", "y2"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dmdM", "=", 
    FractionBox[
     RowBox[{"y", " ", "y1", " ", "y2"}], 
     RowBox[{
      RowBox[{"y", " ", "y1"}], " ", "+", " ", 
      RowBox[{"y", " ", "y2"}], " ", "+", " ", 
      RowBox[{"y1", " ", "y2"}]}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "gives", " ", "an", " ", "expression", " ", "for", " ", 
    "inverse", " ", "temperature", " ", "\[Beta]", " ", "for", " ", "any", 
    " ", "m"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dS1dm", "+", "dS2dm"}], ")"}], "dmdM"}], "/.", 
        RowBox[{"y", "->", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["Q", "2"], 
            SuperscriptBox["m", "2"]]}]]}]}], "/.", 
       RowBox[{"y1", "->", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["Q1", "2"], 
           SuperscriptBox["m", "2"]]}]]}]}], "/.", 
      RowBox[{"y2", "->", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["Q2", "2"], 
          SuperscriptBox["m", "2"]]}]]}]}], "//", "PowerExpand"}], "//", 
    "FullSimplify"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.899267049442898*^9, 3.899267134241377*^9}, {
   3.899642051551676*^9, 3.8996420665991263`*^9}, {3.8996454266952815`*^9, 
   3.8996454396771717`*^9}, {3.8996469070577707`*^9, 
   3.8996469151448894`*^9}, {3.899647016559787*^9, 3.8996470201442676`*^9}, 
   3.899648232177082*^9, {3.8996482657050285`*^9, 3.8996482952561054`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"52539d62-bd5c-4a28-8429-a3494d946b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["Q1", "2"], " ", 
       SuperscriptBox["Q2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["Q1", "2"]}], ")"}]}]], " ", 
       SuperscriptBox["Q2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q1", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["Q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           SuperscriptBox["Q2", "2"]}], ")"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["Q1", "2"], "+", 
         SuperscriptBox["Q2", "2"], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q1", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q2", "2"]}], ")"}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Q1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Q2", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q1", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q1", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q2", "2"]}], ")"}]}]]}], ")"}]}]}], ")"}]}]}],
      ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["JR", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "Q"}], " ", "Q1", " ", "Q2"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q", "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q1", "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q2", "2"]}]]}], ")"}]}]}], ")"}]}]}]], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["JL", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", " ", "Q1", " ", "Q2"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q1", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q", "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q1", "2"]}]], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                SuperscriptBox["Q2", "2"]}]]}], ")"}]}]}], ")"}]}]}]]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q1", "2"]}], ")"}]}]], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["Q2", "2"]}], ")"}]}]]}], ")"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["JR", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "Q"}], " ", "Q1", " ", "Q2"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q2", "2"]}]]}], ")"}]}]}], ")"}]}]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["JL", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q", " ", "Q1", " ", "Q2"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["Q2", "2"]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q1", "2"]}]], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              SuperscriptBox["Q2", "2"]}]]}], ")"}]}]}], ")"}]}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8996420767886868`*^9, 3.8996454483648834`*^9, 3.8996455126648693`*^9, 
   3.899646541545697*^9, 3.899647027936796*^9, 3.899647656017497*^9, {
   3.8996482517160482`*^9, 3.899648301939139*^9}, 3.8996484090991664`*^9, 
   3.8996484920151086`*^9, 3.8996546087289357`*^9, 3.899786428777288*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"93654fbe-58bf-49e5-b3c1-6099932df7be"]
}, Open  ]],

Cell["\<\
For the BPS limit we need to expand this around m = 0. 

This verifies equations 4.8 and A.16 of the paper.\
\>", "Text",
 CellChangeTimes->{{3.899642086969329*^9, 3.8996421272430253`*^9}, 
   3.899645420965334*^9, {3.8996470349872265`*^9, 
   3.899647035099472*^9}},ExpressionUUID->"124e623f-04f1-41df-b226-\
20e600933ffd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]BPS", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Q", ">", "0"}], ",", 
         RowBox[{"Q1", ">", "0"}], ",", 
         RowBox[{"Q2", ">", "0"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{"m", ">", "0"}]}]}], "]"}], "//", "Normal"}]}], "]"}], "/.", 
     RowBox[{
      SqrtBox[
       SuperscriptBox["x_", "2"]], ":>", "x"}]}], "//", "Simplify"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8996420779137197`*^9, 3.8996420810487857`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"84aa79e2-672f-47df-8f0a-dfb49341e337"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q1", " ", "Q2"}], "+", 
     RowBox[{"Q", " ", 
      RowBox[{"(", 
       RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       SuperscriptBox["JR", "2"]}]], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["JL", "2"]}], "+", 
       RowBox[{"4", " ", "Q", " ", "Q1", " ", "Q2"}]}]]}], ")"}]}], 
  RowBox[{
   SqrtBox[
    RowBox[{"-", 
     SuperscriptBox["JR", "2"]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["JL", "2"]}], "+", 
     RowBox[{"4", " ", "Q", " ", "Q1", " ", "Q2"}]}]]}]]], "Output",
 CellChangeTimes->{3.899642082868353*^9, 3.8996455138979445`*^9, 
  3.899646543229815*^9, 3.8996476562385626`*^9, 3.899648198685007*^9, 
  3.899648306934383*^9, 3.899648410544882*^9, 3.8996484934652586`*^9, 
  3.899654609922306*^9, 3.899786431346445*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"6d6c4f62-a70f-4126-be62-05b12d41ab2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Small m Limit", "Title",
 CellChangeTimes->{{3.8996352529948397`*^9, 
  3.899635257722744*^9}},ExpressionUUID->"7d9b524f-3dd6-48c6-8dd0-\
573a2a7ab287"],

Cell["\<\
In this we check the form of the metric given in equation A.19 and A.20\
\>", "Text",
 CellChangeTimes->{{3.8996421635833635`*^9, 
  3.899642184184121*^9}},ExpressionUUID->"6b03f6c5-3fff-4fa2-b2d9-\
534402e43746"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "expand", " ", "the", " ", "metric", " ", "about", " ", "m"}], 
    " ", "=", " ", 
    RowBox[{
     RowBox[{"0", " ", "keeping", " ", 
      SuperscriptBox["\[Rho]", "2"]}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox["r", "2"], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["r", "+"], "2"], "+", 
         SuperscriptBox[
          SubscriptBox["r", "-"], "2"]}], ")"}], " ", 
       RowBox[{"constant", " ", "--"}], " ", "defined", " ", "in", " ", "A", 
       ".17", " ", "of", " ", "the", " ", "paper"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"reduce", "[", "x__", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "/.", "Delta"}], "//.", "rrho"}], "//.", "replace"}], "//.",
       "lsub"}], "//", "TrigToExp"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallm", "[", 
     RowBox[{"x__", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"reduce", "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", "Normal"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rrho", "=", 
     RowBox[{"{", 
      RowBox[{"r", "->", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["JL", "2"], " ", "m"}], 
             RowBox[{"8", " ", "Q", " ", "Q1", " ", "Q2"}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["JR", "2"]}], " ", "Q", " ", "Q1", " ", "Q2"}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", "Q", " ", "Q1"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"Q", "+", "Q1"}], ")"}], " ", "Q2"}]}], ")"}], 
               "2"]}]}], 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Q1", " ", "Q2"}], "+", 
                RowBox[{"Q", " ", 
                 RowBox[{"(", 
                  RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], "2"]}]]}], 
          ")"}]}]]}], "}"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.898903896355946*^9, 3.898903900115101*^9}, {
   3.898903990368396*^9, 3.898904227498616*^9}, 3.8989043006705537`*^9, 
   3.8989044291640177`*^9, {3.898905105241121*^9, 3.898905108135297*^9}, {
   3.89890514092706*^9, 3.8989051521805463`*^9}, {3.8989075245479403`*^9, 
   3.8989075299400673`*^9}, {3.899019949854844*^9, 3.899019988862615*^9}, {
   3.89951322088283*^9, 3.8995132647530317`*^9}, {3.8995132981413236`*^9, 
   3.899513349568277*^9}, {3.8995134570319676`*^9, 3.8995134732038946`*^9}, {
   3.899513593841878*^9, 3.899513604050428*^9}, {3.89951368823542*^9, 
   3.8995136902822046`*^9}, {3.899515076388897*^9, 3.8995150944317904`*^9}, {
   3.8995278354454527`*^9, 3.89952786886577*^9}, {3.899527988415349*^9, 
   3.899528017510302*^9}, {3.8995283051143827`*^9, 3.8995283114095306`*^9}, {
   3.8995287454545307`*^9, 3.8995287482565975`*^9}, {3.8995296622112513`*^9, 
   3.8995296657637587`*^9}, {3.899530077043126*^9, 3.899530077414073*^9}, 
   3.8995330071173425`*^9, {3.8995337254472704`*^9, 3.899533854637432*^9}, 
   3.899534367598258*^9, {3.8995366781345043`*^9, 3.8995366850013485`*^9}, {
   3.8995367499171133`*^9, 3.8995367643312454`*^9}, {3.899536827384465*^9, 
   3.899536866675121*^9}, {3.8995370060672836`*^9, 3.899537012190561*^9}, {
   3.8995370805649414`*^9, 3.899537145555237*^9}, {3.89953718784944*^9, 
   3.8995371932544594`*^9}, {3.8996421876930623`*^9, 3.899642227920888*^9}, {
   3.899646744196209*^9, 3.899646747986521*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"37708b90-1b2f-495c-8dd0-097bf7359562"],

Cell["First let us check A.19 ", "Text",
 CellChangeTimes->{{3.899642662461115*^9, 3.8996426667472987`*^9}, {
   3.899642780256162*^9, 3.89964278548584*^9}, 
   3.8996431624340334`*^9},ExpressionUUID->"405b696b-b5f9-451d-b480-\
e57f0487ba9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]0", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]", "/.", "Delta"}], "//.", "rrho"}], "//.",
               "replace"}], "//", 
             RowBox[{"TrigToExp", "//.", "lsub"}]}], "//", "Simplify"}], 
           ")"}], "/.", "lsub"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "ExpToTrig"}], "//", "Normal"}], "//", "FullSimplify"}], ")"}], "/.", 
   "Qreplace"}]}]], "Input",
 CellChangeTimes->{{3.8995552195477295`*^9, 3.8995552496794276`*^9}, {
  3.8996426785567913`*^9, 3.899642696091687*^9}, {3.8996427488108964`*^9, 
  3.8996427512578077`*^9}, {3.899642803990941*^9, 3.8996428097111797`*^9}, {
  3.8996429747939863`*^9, 3.8996429944097137`*^9}, {3.8996431368735504`*^9, 
  3.8996431410627804`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"35bf45f0-359f-40a3-b2a8-48114bebc123"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "QP", " ", 
      RowBox[{"(", 
       RowBox[{"Q", "+", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
     RowBox[{"JL", " ", "JR", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "QP", " ", 
      RowBox[{"(", 
       RowBox[{"Q1", "+", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
     RowBox[{"JL", " ", "JR", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "QP", " ", 
      RowBox[{"(", 
       RowBox[{"Q2", "+", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
     RowBox[{"JL", " ", "JR", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["QP", "3"]}]]], "Output",
 CellChangeTimes->{{3.8996426704267282`*^9, 3.899642694041953*^9}, 
   3.8996427420037394`*^9, 3.899642802940892*^9, 3.8996429035648613`*^9, {
   3.899642991087082*^9, 3.8996430063259735`*^9}, {3.8996431420870867`*^9, 
   3.8996431681619835`*^9}, 3.8996446518434505`*^9, 3.899645516436535*^9, 
   3.899646545916587*^9, 3.8996476592177567`*^9, 3.8996484133854265`*^9, 
   3.8996484960650477`*^9, 3.8996546123218822`*^9, 3.89978643618606*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"d06038e3-a379-470c-a8a8-ff904393c617"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "introducing", " ", "a", " ", "function", " ", "to", " ", "simplify", " ", 
    "the", " ", "display", " ", "of", " ", "the", " ", "final", " ", 
    "expressions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltasubs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Q1", " ", "Q2"}], "+", 
               RowBox[{"Q", " ", 
                RowBox[{"(", 
                 RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"Q", "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"JL", " ", "JR", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Q1", " ", "Q2"}], "+", 
               RowBox[{"Q", " ", 
                RowBox[{"(", 
                 RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"Q1", "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"JL", " ", "JR", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Q1", " ", "Q2"}], "+", 
               RowBox[{"Q", " ", 
                RowBox[{"(", 
                 RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"Q2", "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"JL", " ", "JR", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Q1", " ", "Q2"}], "+", 
          RowBox[{"2", " ", "Q", " ", 
           RowBox[{"(", 
            RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], 
        SuperscriptBox["\[CapitalDelta]", 
         RowBox[{"1", "/", "3"}]]}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Q1", " ", "Q2"}], "+", 
            RowBox[{"Q", " ", 
             RowBox[{"(", 
              RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"Q", "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{"JL", " ", "JR", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "Q1", " ", "Q2"}], "+", 
             RowBox[{"2", " ", "Q", " ", 
              RowBox[{"(", 
               RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], "3"]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Q1", " ", "Q2"}], "+", 
               RowBox[{"Q", " ", 
                RowBox[{"(", 
                 RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"Q1", "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"JL", " ", "JR", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Q1", " ", "Q2"}], "+", 
               RowBox[{"Q", " ", 
                RowBox[{"(", 
                 RowBox[{"Q1", "+", "Q2"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"Q2", "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"JL", " ", "JR", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}]}]}]}],
      "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.898903896355946*^9, 3.898903900115101*^9}, {
   3.898903990368396*^9, 3.898904227498616*^9}, 3.8989043006705537`*^9, 
   3.8989044291640177`*^9, {3.898905105241121*^9, 3.898905108135297*^9}, {
   3.89890514092706*^9, 3.8989051521805463`*^9}, {3.8989075245479403`*^9, 
   3.8989075299400673`*^9}, {3.899019949854844*^9, 3.899019988862615*^9}, {
   3.89951322088283*^9, 3.8995132647530317`*^9}, {3.8995132981413236`*^9, 
   3.899513349568277*^9}, {3.8995134570319676`*^9, 3.8995134732038946`*^9}, {
   3.899513593841878*^9, 3.899513604050428*^9}, {3.89951368823542*^9, 
   3.8995136902822046`*^9}, {3.899515076388897*^9, 3.8995150944317904`*^9}, {
   3.8995278354454527`*^9, 3.89952786886577*^9}, {3.899527988415349*^9, 
   3.899528017510302*^9}, {3.8995283051143827`*^9, 3.8995283114095306`*^9}, {
   3.8995287454545307`*^9, 3.8995287482565975`*^9}, {3.8995296622112513`*^9, 
   3.8995296657637587`*^9}, {3.899530077043126*^9, 3.899530077414073*^9}, 
   3.8995330071173425`*^9, {3.8995337254472704`*^9, 3.899533854637432*^9}, 
   3.899534367598258*^9, {3.8995366781345043`*^9, 3.8995366850013485`*^9}, {
   3.8995367499171133`*^9, 3.8995367643312454`*^9}, {3.899536827384465*^9, 
   3.899536866675121*^9}, {3.8995370060672836`*^9, 3.899537012190561*^9}, {
   3.8995370805649414`*^9, 3.899537145555237*^9}, {3.89953718784944*^9, 
   3.8995371932544594`*^9}, {3.899643230146508*^9, 3.8996432434524484`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"953cad45-cc90-4df6-af4a-603deb8d5419"],

Cell[TextData[{
 "Now we compute the metric components. Most of them are easy to compare with \
A.20, but for the complicated ones we shall check numerically. These ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"are", " ", 
     SubscriptBox["g", "t\[Phi]"]}], ",", " ", 
    SubscriptBox["g", "t\[Psi]"], ",", " ", 
    SubscriptBox["g", "\[Psi]\[Phi]"], ",", " "}], TraditionalForm]],
  ExpressionUUID->"ff64f15c-e60c-4c0c-ac2c-d98b749065cc"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Phi]\[Phi]"], TraditionalForm]],ExpressionUUID->
  "763ec702-2c39-43eb-a273-44413be2e9d4"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[Psi]\[Psi]"], TraditionalForm]],ExpressionUUID->
  "0b340e88-371e-4b7d-a510-49cb7d818d9e"],
 "."
}], "Text",
 CellChangeTimes->{{3.899643191934412*^9, 3.8996432013173757`*^9}, {
  3.8996453665652065`*^9, 3.899645405056008*^9}, {3.8996484299545174`*^9, 
  3.8996484572042637`*^9}},ExpressionUUID->"3ea80fb0-5a99-4c41-9d1d-\
8c861121f56b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gttm", "=", 
  RowBox[{"Replace", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"smallm", "[", 
              RowBox[{"gtt", ",", "0"}], "]"}], "//", "ExpToTrig"}], "//", 
            "FullSimplify"}], ")"}], "//.", "deltasubs"}], ")"}], "//.", 
        "Qreplace"}], "//", "PowerExpand"}], "//", "FullSimplify"}], ")"}], 
    ",", "Qreplace", ",", "\[Infinity]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8995136082162075`*^9, 3.899513610231744*^9}, {
   3.8995136932762823`*^9, 3.899513695411959*^9}, {3.899515056057825*^9, 
   3.8995150566357927`*^9}, {3.8995150958702574`*^9, 
   3.8995150973635426`*^9}, {3.8995166326214004`*^9, 
   3.8995166333874855`*^9}, {3.8995277040018415`*^9, 
   3.8995277044659977`*^9}, {3.8995366936368237`*^9, 3.899536708962805*^9}, 
   3.899537031301285*^9, {3.8995371549958024`*^9, 3.899537156616663*^9}, {
   3.899643279648729*^9, 3.8996432847885485`*^9}, {3.899646215832513*^9, 
   3.8996462335298395`*^9}, {3.8996463159068875`*^9, 
   3.8996463501748457`*^9}, {3.899646392366787*^9, 3.899646437228404*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"3039f8a3-bef3-4f72-bb30-fe9f0e384157"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "QP", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"JL", " ", "JR", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"], 
   RowBox[{"4", " ", 
    SuperscriptBox["QP", "2"], " ", 
    SuperscriptBox["\[CapitalDelta]", 
     RowBox[{"2", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.8995136105192184`*^9, 3.8995137283039236`*^9, 3.8995150691239786`*^9, 
   3.8995151202481203`*^9, 3.8995166699034767`*^9, {3.8995276972293205`*^9, 
   3.8995277048348413`*^9}, 3.899527821893121*^9, 3.8995279690432434`*^9, 
   3.8995282279464197`*^9, 3.8995284459197745`*^9, {3.89952874982965*^9, 
   3.899528751969778*^9}, 3.8995343791157384`*^9, {3.899536696371686*^9, 
   3.8995367160793524`*^9}, 3.899536773863598*^9, 3.899536872836152*^9, {
   3.8995370198092017`*^9, 3.8995370361736503`*^9}, {3.8995371285942154`*^9, 
   3.899537166011945*^9}, 3.8995372028941116`*^9, 3.899623654281091*^9, 
   3.899643210357053*^9, 3.8996432524746094`*^9, 3.899643291568776*^9, 
   3.8996455238206024`*^9, 3.899646248176237*^9, 3.8996463255502653`*^9, 
   3.8996463582683506`*^9, {3.899646422502683*^9, 3.899646439774253*^9}, 
   3.899646481546324*^9, 3.899646553456328*^9, 3.8996476714353347`*^9, 
   3.899648421144134*^9, 3.899648503655285*^9, 3.8996546191504526`*^9, 
   3.899786449876349*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"e106a2b2-4e80-4cc6-bd61-0b713e1d3874"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Rho]\[Rho]m", "=", 
  RowBox[{"Replace", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"smallm", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "grr"}], 
                SuperscriptBox["r", "2"]], ",", "0"}], "]"}], "//", 
             "ExpToTrig"}], "//", "FullSimplify"}], ")"}], "/.", 
          "deltasubs"}], ")"}], "//.", "Qreplace"}], "//", "PowerExpand"}], "//",
       "Simplify"}], ")"}], ",", "Qreplace", ",", "\[Infinity]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.899513698411322*^9, 3.8995137041239777`*^9}, {
   3.8995137425827436`*^9, 3.8995137430677786`*^9}, {3.899515066147187*^9, 
   3.8995150669338207`*^9}, {3.8995150995356674`*^9, 3.899515100995293*^9}, {
   3.8995293273931*^9, 3.899529329347209*^9}, {3.8995296090842276`*^9, 
   3.8995296139367704`*^9}, {3.899530448062723*^9, 3.8995304481380763`*^9}, {
   3.8995311637583933`*^9, 3.8995311785741615`*^9}, {3.8995343884450455`*^9, 
   3.8995344254745803`*^9}, {3.8995344764962435`*^9, 3.899534500556801*^9}, {
   3.8995365653104067`*^9, 3.899536589443901*^9}, {3.899536665826563*^9, 
   3.8995366760390882`*^9}, {3.8996432032618275`*^9, 3.8996432068242497`*^9}, 
   3.89964331834964*^9, {3.8996462141830397`*^9, 3.899646238436702*^9}, {
   3.8996463105281425`*^9, 3.8996463117063727`*^9}, {3.8996463661912117`*^9, 
   3.899646384754625*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"260ea179-0099-4789-adf7-a67808f68a8f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["QP", "2"], " ", 
   SuperscriptBox["\[CapitalDelta]", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[Rho]", "2"]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["JR", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["JL", "2"], "-", 
      RowBox[{"4", " ", "Q", " ", "Q1", " ", "Q2"}]}], ")"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["QP", "2"], " ", 
    SuperscriptBox["\[Rho]", "4"]}]}]]], "Output",
 CellChangeTimes->{
  3.8995137284511447`*^9, 3.899513765900072*^9, 3.8995151370782804`*^9, 
   3.8995278931757*^9, 3.8995285534303236`*^9, 3.89952875346354*^9, 
   3.899529437117728*^9, 3.8995296145168176`*^9, 3.899531273034833*^9, {
   3.899534387176236*^9, 3.8995344295166593`*^9}, {3.89953448710911*^9, 
   3.8995345022633348`*^9}, {3.8995365737141104`*^9, 3.899536595485716*^9}, {
   3.8995366738927126`*^9, 3.8995366920026627`*^9}, 3.8995367828296547`*^9, 
   3.8995368761901207`*^9, 3.89953722881294*^9, 3.899623658353234*^9, 
   3.8996433070722475`*^9, 3.8996433960883603`*^9, 3.8996455282752686`*^9, 
   3.8996462563316374`*^9, {3.8996463625841527`*^9, 3.899646385091615*^9}, 
   3.899646558207049*^9, 3.8996476761874375`*^9, 3.899648425697381*^9, 
   3.899648508334014*^9, 3.8996546232583213`*^9, 3.899786458106617*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"c397618f-4d53-4a16-95ba-ea242aa91aec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Theta]\[Theta]m", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"smallm", "[", 
           RowBox[{"g\[Theta]\[Theta]", ",", "0"}], "]"}], "//", 
          "ExpToTrig"}], "//", "FullSimplify"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", "Normal"}], 
     ")"}], "/.", "deltasubs"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8995137120584745`*^9, 3.899513712242817*^9}, {
  3.899513792873501*^9, 3.899513816706875*^9}, {3.899515102972185*^9, 
  3.8995151076057353`*^9}, {3.899534640382568*^9, 3.8995346766982737`*^9}, {
  3.899536891855469*^9, 3.8995368927110643`*^9}, {3.8996462123676357`*^9, 
  3.899646212705166*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"fb62b90c-727d-4590-882c-364439760faf"],

Cell[BoxData[
 SuperscriptBox["\[CapitalDelta]", 
  RowBox[{"1", "/", "3"}]]], "Output",
 CellChangeTimes->{3.8995346793892837`*^9, 3.899536894786646*^9, 
  3.899537231941174*^9, 3.899623659712542*^9, 3.899643308619344*^9, 
  3.899645529904933*^9, 3.8996462581295385`*^9, 3.8996465599966564`*^9, 
  3.89964767780801*^9, 3.899648427416484*^9, 3.899648509901805*^9, 
  3.8996546246699295`*^9, 3.899786460997717*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"ef00dda5-8000-4bf8-b00f-788d780cd304"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gt\[Phi]m", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"smallm", "[", 
          RowBox[{"gt\[Phi]", ",", "0"}], "]"}], "//", "ExpToTrig"}], ")"}], "/.",
        "Qreplace"}], "//", "Simplify"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "numerical", " ", "check", " ", "that", " ", "this", " ", "matches", " ", 
    "with", " ", "the", " ", "final", " ", "form", " ", "in", " ", "the", " ",
     "paper"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gt\[Phi]m", "-", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", 
              RowBox[{"2", "/", "3"}]], " ", "QP"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Rho]", "2"], "QP", 
              RowBox[{"(", 
               RowBox[{"JL", "+", "JR"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", "\[Theta]"}], "]"}], "JR", " ", "JL", 
              RowBox[{"(", 
               RowBox[{"JL", "+", "JR"}], ")"}]}], "+", 
             RowBox[{"4", "QT", " ", "JR"}]}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}]}], "//.", 
       "Qreplacerev"}], "//.", "numvalues1"}], "//", "Simplify"}], "//", 
    "N"}], ")"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.8995137120584745`*^9, 3.899513712242817*^9}, {
   3.899513792873501*^9, 3.899513844177385*^9}, {3.8995139007054334`*^9, 
   3.899513906090908*^9}, {3.899515110760316*^9, 3.899515117337376*^9}, {
   3.899534684883152*^9, 3.8995346865157394`*^9}, {3.8995347504361086`*^9, 
   3.899534765250638*^9}, {3.8995368997079*^9, 3.8995369006908836`*^9}, {
   3.8995374370700417`*^9, 3.899537450316367*^9}, 3.899643322266921*^9, {
   3.8996455945870657`*^9, 3.899645603358287*^9}, {3.8996458390368795`*^9, 
   3.8996459738470736`*^9}, {3.899646700487919*^9, 3.899646701661457*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"e623b737-c9db-4e8f-9336-ae6f4bf8353c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8995138417285223`*^9, 3.8995138764002385`*^9, 3.8995139068829823`*^9, 
   3.8995151471489825`*^9, 3.8995305240886707`*^9, 3.899534748091666*^9, 
   3.899534838165695*^9, 3.899536977765321*^9, 3.8995373203859625`*^9, {
   3.899537443144518*^9, 3.8995374473138285`*^9}, 3.8995375492836704`*^9, 
   3.8996237513289347`*^9, 3.89964338288872*^9, 3.899643460499177*^9, {
   3.899645593653653*^9, 3.8996455974645195`*^9}, 3.899645856606662*^9, {
   3.8996459364683876`*^9, 3.899645974776634*^9}, 3.899646564144518*^9, 
   3.899646702661214*^9, 3.8996476823124647`*^9, 3.8996484315596237`*^9, 
   3.8996485138022995`*^9, 3.89965462811843*^9, 3.899786468002371*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"6a04a0f8-8ae1-4dde-abdc-5de3d0dedd54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gt\[Psi]m", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"smallm", "[", 
          RowBox[{"gt\[Psi]", ",", "0"}], "]"}], "//", "ExpToTrig"}], ")"}], "/.",
        "Qreplace"}], "//", "Simplify"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "numerical", " ", "check", " ", "that", " ", "this", " ", "matches", " ", 
    "with", " ", "the", " ", "final", " ", "form", " ", "in", " ", "the", " ",
     "paper"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gt\[Psi]m", "-", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", 
              RowBox[{"2", "/", "3"}]], " ", "QP"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Rho]", "2"], "QP", 
              RowBox[{"(", 
               RowBox[{"JR", "-", "JL"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", "\[Theta]"}], "]"}], "JR", " ", "JL", 
              RowBox[{"(", 
               RowBox[{"JR", "-", "JL"}], ")"}]}], "+", 
             RowBox[{"4", "QT", " ", "JR"}]}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}]}], "//.", 
       "Qreplacerev"}], "//.", "numvalues1"}], "//", "Simplify"}], "//", 
    "N"}], ")"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.8996459851584215`*^9, 3.899646039392111*^9}, {
  3.8996460778866467`*^9, 3.899646078389755*^9}, {3.8996466974561625`*^9, 
  3.8996466978366327`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"fe4b24dd-650d-4517-886d-28092dfbc915"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8996460105447226`*^9, 3.8996460401767454`*^9}, 
   3.899646081423441*^9, 3.899646567219061*^9, 3.899646699727594*^9, 
   3.899647685794163*^9, 3.8996484347442856`*^9, 3.899648516804221*^9, 
   3.8996546308541937`*^9, 3.899786473822544*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"feaf8993-a703-4db1-a317-0c10395961ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g\[Phi]\[Psi]m", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"smallm", "[", 
       RowBox[{"g\[Phi]\[Psi]", ",", "0"}], "]"}], "//", 
      RowBox[{"ExpToTrig", "/.", "Qreplace"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "numerical", " ", "check", " ", "that", " ", "this", " ", "matches", " ", 
    "with", " ", "the", " ", "final", " ", "form", " ", "in", " ", "the", " ",
     "paper"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g\[Phi]\[Psi]m", "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " "}], 
           RowBox[{"4", 
            SuperscriptBox["\[CapitalDelta]", 
             RowBox[{"2", "/", "3"}]], 
            SuperscriptBox["QP", "3"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["JL", "2"], " ", 
             SuperscriptBox["QP", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", "JL", " ", 
             SuperscriptBox["JR", "3"], " ", "QT"}], "-", 
            RowBox[{
             SuperscriptBox["JR", "2"], " ", "QP", " ", 
             RowBox[{"(", 
              RowBox[{"QR", "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Rho]", "2"]}], "+", "QS"}], ")"}], " ", 
                "QT"}]}], ")"}]}]}], ")"}]}]}], "/.", 
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}]}], "//.", 
       "Qreplacerev"}], "//.", "numvalues1"}], "//", "Simplify"}], "//", 
    "N"}], ")"}], "//", "Chop"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8995137120584745`*^9, 3.899513712242817*^9}, {
   3.899513792873501*^9, 3.899513844177385*^9}, {3.8995139007054334`*^9, 
   3.899513915166151*^9}, {3.899514013676964*^9, 3.8995140236245975`*^9}, 
   3.899514071084645*^9, {3.899514173276802*^9, 3.8995141818437953`*^9}, 
   3.8995143606559143`*^9, {3.899515130354107*^9, 3.899515138164296*^9}, {
   3.8995353334799156`*^9, 3.8995353337322087`*^9}, {3.8995374640000067`*^9, 
   3.899537465607332*^9}, 3.899643335143235*^9, {3.89964514145918*^9, 
   3.899645143957986*^9}, {3.8996461093087783`*^9, 3.8996461428013196`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"e1006f54-e6af-4e63-9ef9-3b0b1a24fc53"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8995140682845173`*^9, {3.899514171910469*^9, 3.899514178217971*^9}, 
   3.899514215639721*^9, 3.8995143617195697`*^9, 3.899515165744032*^9, 
   3.8995305497902837`*^9, 3.899535369528274*^9, 3.899537587643669*^9, 
   3.8996237820242777`*^9, 3.8996434864940543`*^9, 3.8996451609609947`*^9, {
   3.899646099206585*^9, 3.8996461440986156`*^9}, 3.8996465724865828`*^9, 
   3.899647691617759*^9, 3.899648440112423*^9, 3.8996485220359707`*^9, 
   3.899654635463972*^9, 3.8997864846169786`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"31927750-1447-4c1a-9c2d-f03963625867"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g\[Phi]\[Phi]m", "=", 
    RowBox[{"smallm", "[", 
     RowBox[{"g\[Phi]\[Phi]", ",", "0"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", "'"}], "ll", " ", "check", " ", "numerically", " ", "that", 
    " ", "the", " ", "final", " ", "form", " ", "in", " ", "equation", " ", 
    "A", ".20", " ", "is", " ", "correct"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g\[Phi]\[Phi]m", "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
            SuperscriptBox["\[CapitalDelta]", 
             RowBox[{"2", "/", "3"}]]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "6"], "+", 
             RowBox[{
              SuperscriptBox["\[Rho]", "4"], 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", "1"}],
                    ")"}], "JL", " ", "JR"}], 
                 RowBox[{"2", " ", "QP"}]], "+", "QS"}], ")"}]}], "+", 
             RowBox[{
              FractionBox[
               SuperscriptBox["\[Rho]", "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox["QP", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "JL", " ", 
                 "JR", " ", "QP", " ", "QS"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", "1"}],
                   ")"}], 
                 SuperscriptBox["JL", "2"], 
                 SuperscriptBox["JR", "2"]}], "+", 
                RowBox[{"4", "QT", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
                 SuperscriptBox["JR", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["QP", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["QP", "3"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "Q", " ", "Q1", " ", "Q2", " ", 
                 SuperscriptBox["QP", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"], " ", 
                 SuperscriptBox["JL", "3"], " ", 
                 SuperscriptBox["JR", "3"]}], "+", 
                RowBox[{"4", " ", "JL", " ", "JR", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"QT", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", "\[Theta]"}], "]"}], 
                    SuperscriptBox["JR", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["QP", "3"], 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
                "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
                 SuperscriptBox["QP", "3"], 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["JL", "2"], "+", 
                   SuperscriptBox["JR", "2"]}], ")"}]}], "+", 
                RowBox[{"2", 
                 SuperscriptBox["JR", "2"], "QP", " ", "QS", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", "\[Theta]"}], "]"}], 
                    SuperscriptBox["JL", "2"]}], "+", 
                   RowBox[{"4", " ", "QT", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}]}], "//.", 
       "Qreplacerev"}], "//.", "numvalues1"}], "//", "Simplify"}], "//", 
    "N"}], ")"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.8995137120584745`*^9, 3.899513712242817*^9}, {
   3.899513792873501*^9, 3.899513844177385*^9}, {3.8995139007054334`*^9, 
   3.899513915166151*^9}, {3.899514013676964*^9, 3.8995140236245975`*^9}, 
   3.899514071084645*^9, {3.899514173276802*^9, 3.899514178842855*^9}, 
   3.899514656706654*^9, {3.899514707210426*^9, 3.8995147205777473`*^9}, {
   3.8995151412762637`*^9, 3.8995151472650137`*^9}, {3.89953746937811*^9, 
   3.899537473910453*^9}, {3.8996435801998315`*^9, 3.899643581873204*^9}, {
   3.899643612595166*^9, 3.8996436159256*^9}, 3.8996437750322123`*^9, {
   3.8996443557358656`*^9, 3.899644369099865*^9}, {3.899644817876808*^9, 
   3.899644838067131*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"b81e72ca-6c66-45d4-9022-af3e68159fba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8996448323217354`*^9, 3.8996448394347878`*^9}, 
   3.899646577036358*^9, 3.8996476961202526`*^9, 3.899648444579107*^9, 
   3.8996485263139668`*^9, 3.899654639468998*^9, 3.899786493279004*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"602c5fed-bcc6-425c-90c3-3b792e5ccc80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g\[Psi]\[Psi]m", "=", 
    RowBox[{"smallm", "[", 
     RowBox[{"g\[Psi]\[Psi]", ",", "0"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"similar", " ", "to", " ", "the", " ", "previous", " ", "case"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"we", "'"}], "ll", " ", "check", " ", "numerically", " ", "that",
      " ", "the", " ", "final", " ", "form", " ", "in", " ", "equation", " ", 
     "A", ".20", " ", "is", " ", "correct"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g\[Psi]\[Psi]m", "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
            SuperscriptBox["\[CapitalDelta]", 
             RowBox[{"2", "/", "3"}]]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "6"], "+", 
             RowBox[{
              SuperscriptBox["\[Rho]", "4"], 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
                  "JL", " ", "JR"}], 
                 RowBox[{"2", " ", "QP"}]], "+", "QS"}], ")"}]}], "+", 
             RowBox[{
              FractionBox[
               SuperscriptBox["\[Rho]", "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox["QP", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "JL", " ", 
                 "JR", " ", "QP", " ", "QS"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "-", "1"}],
                   ")"}], 
                 SuperscriptBox["JL", "2"], 
                 SuperscriptBox["JR", "2"]}], "+", 
                RowBox[{"4", "QT", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
                 SuperscriptBox["JR", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["QP", "3"]}]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox["QP", "3"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "QT", " ", 
                 SuperscriptBox["QP", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"], " ", 
                 SuperscriptBox["JL", "3"], " ", 
                 SuperscriptBox["JR", "3"]}], "+", 
                RowBox[{"4", " ", "JL", " ", "JR", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "QT"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", "\[Theta]"}], "]"}], 
                    SuperscriptBox["JR", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["QP", "3"], 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
                 SuperscriptBox["QP", "3"], 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["JL", "2"], "+", 
                   SuperscriptBox["JR", "2"]}], ")"}]}], "+", 
                RowBox[{"2", 
                 SuperscriptBox["JR", "2"], "QP", " ", "QS", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", "\[Theta]"}], "]"}], 
                    SuperscriptBox["JL", "2"]}], "-", 
                   RowBox[{"4", " ", "QT", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/.", 
        RowBox[{"\[CapitalDelta]", "->", "\[CapitalDelta]0"}]}], "//.", 
       "Qreplacerev"}], "//.", "numvalues1"}], "//", "Simplify"}], "//", 
    "N"}], ")"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.8995137120584745`*^9, 3.899513712242817*^9}, {
   3.899513792873501*^9, 3.899513844177385*^9}, {3.8995139007054334`*^9, 
   3.899513915166151*^9}, {3.899514013676964*^9, 3.8995140236245975`*^9}, 
   3.899514071084645*^9, {3.899514173276802*^9, 3.899514178842855*^9}, 
   3.899514656706654*^9, {3.899514707210426*^9, 3.89951472524472*^9}, {
   3.8995151488776264`*^9, 3.8995151537034917`*^9}, {3.8995374774932556`*^9, 
   3.899537480261449*^9}, {3.8996435859903955`*^9, 3.8996435864401884`*^9}, {
   3.8996436204767585`*^9, 3.899643623651004*^9}, 3.8996436705875926`*^9, {
   3.8996437331797867`*^9, 3.8996437371257067`*^9}, {3.899644842256917*^9, 
   3.899644974846737*^9}, {3.899645128089606*^9, 3.8996451284451866`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"ed310475-b97b-4458-b80e-6915c1614329"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.899515010087773*^9, 3.899515491988761*^9, 
  3.8995356043806047`*^9, 3.8995377353216515`*^9, 3.8996240913355203`*^9, 
  3.8996436036389527`*^9, 3.8996436475852475`*^9, 3.8996436842387724`*^9, 
  3.899643743278863*^9, 3.899644978771622*^9, 3.8996451296015997`*^9, 
  3.8996465808194375`*^9, 3.8996477001504936`*^9, 3.8996484482863703`*^9, 
  3.899648529939104*^9, 3.899654642771346*^9, 3.899786499881065*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"a35316e3-2696-4fa9-8141-fbd120e23ee2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 708},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d207e46e-2b86-4d44-b12b-f8102c642bc5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 619, 13, 181, "Section",ExpressionUUID->"72b95ca4-de1d-495a-bb9e-40f5463abed7"],
Cell[CellGroupData[{
Cell[1224, 39, 416, 8, 71, "Subsubsection",ExpressionUUID->"6c01ea5c-7d16-486e-99db-0cd7a6917735"],
Cell[1643, 49, 251, 4, 35, "Text",ExpressionUUID->"fa6cf892-a334-45f5-b622-83ca89273d2d"],
Cell[1897, 55, 401, 10, 30, "Input",ExpressionUUID->"689cf178-06e9-47d9-a97f-0c0ec66a38a7"],
Cell[2301, 67, 30550, 862, 1845, "Input",ExpressionUUID->"abb36932-d5e0-4757-9882-391b92059e5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32900, 935, 205, 4, 98, "Title",ExpressionUUID->"3dfdea47-0376-4caf-a35b-712b4b70af83"],
Cell[CellGroupData[{
Cell[33130, 943, 257, 5, 30, "Input",ExpressionUUID->"65289e9a-2e9f-463d-82ba-c7e966737142"],
Cell[33390, 950, 328, 9, 68, "Output",ExpressionUUID->"ac5ce025-1fe4-4a33-8871-b13f4d0b6f61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33755, 964, 257, 5, 30, "Input",ExpressionUUID->"45b71eff-7568-4364-958c-88984783b784"],
Cell[34015, 971, 438, 13, 69, "Output",ExpressionUUID->"be4575ea-458e-4fe2-adbf-22037b01b695"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34502, 990, 220, 4, 98, "Title",ExpressionUUID->"a3b46ac1-fae4-4bb9-a9f6-b33d27eee19d"],
Cell[34725, 996, 508, 14, 35, "Text",ExpressionUUID->"74acefa4-d36c-4535-9f21-6903c2cfef54"],
Cell[35236, 1012, 3519, 102, 210, "Input",ExpressionUUID->"db2be66f-b3ec-4d90-a6ba-52cb6f6c46c1"],
Cell[CellGroupData[{
Cell[38780, 1118, 498, 11, 30, "Input",ExpressionUUID->"8213e69b-17b2-460b-a0b1-d1975690001a"],
Cell[39281, 1131, 425, 6, 34, "Output",ExpressionUUID->"3e1b9d76-bb95-45a1-bfc6-c015a78d1105"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39743, 1142, 500, 11, 30, "Input",ExpressionUUID->"7bd0da23-f2ee-428e-bb1d-14ee07f9d96f"],
Cell[40246, 1155, 342, 5, 34, "Output",ExpressionUUID->"c99dae7c-6f6e-42b4-bacd-61df0ea01bd2"]
}, Open  ]],
Cell[40603, 1163, 240, 4, 30, "Input",ExpressionUUID->"22d7fb6b-81ab-49f7-8cf8-6305724a4620"],
Cell[CellGroupData[{
Cell[40868, 1171, 847, 24, 40, "Input",ExpressionUUID->"b670e79a-c22a-4421-9185-fddd2d2983a8"],
Cell[41718, 1197, 2842, 73, 129, "Output",ExpressionUUID->"96a49223-6559-4cc7-b66d-d65575c12670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44597, 1275, 1052, 27, 40, "Input",ExpressionUUID->"59cd3b10-6797-48ee-a0b4-22ea6dedcd99"],
Cell[45652, 1304, 2852, 73, 129, "Output",ExpressionUUID->"ce784442-2746-45b9-a5c0-2dddb0d1902c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48553, 1383, 158, 3, 98, "Title",ExpressionUUID->"eb439ddc-9318-485b-917d-ca9c796bfcfc"],
Cell[48714, 1388, 801, 20, 60, "Text",ExpressionUUID->"69f490f7-bada-4176-aa6e-3f8e0aec8290"],
Cell[49518, 1410, 2769, 68, 138, "Input",ExpressionUUID->"2d32f66e-405f-4060-b6b8-b278198c4f32"],
Cell[CellGroupData[{
Cell[52312, 1482, 1111, 27, 59, "Input",ExpressionUUID->"48aaa6c2-1e09-40a0-95e5-876e965452d4"],
Cell[53426, 1511, 452, 7, 34, "Output",ExpressionUUID->"04f0382c-7313-48db-8fd8-bc7b0a9b6a7e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53927, 1524, 276, 4, 98, "Title",ExpressionUUID->"aa876d28-4c2f-4dd9-aa4f-273c02321123"],
Cell[54206, 1530, 3002, 80, 185, "Input",ExpressionUUID->"e94a53c2-a729-49a4-ba09-aada52442b75"],
Cell[57211, 1612, 192, 3, 35, "Text",ExpressionUUID->"c09d25ab-27ff-4db4-aa44-788f0c228bd0"],
Cell[CellGroupData[{
Cell[57428, 1619, 331, 8, 30, "Input",ExpressionUUID->"13e2a5f9-2dcb-4359-a911-561762b09e36"],
Cell[57762, 1629, 643, 16, 36, "Output",ExpressionUUID->"59904810-f438-4714-ace4-9ba258453e45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58442, 1650, 4047, 118, 316, "Input",ExpressionUUID->"456db504-ac9d-458e-ab09-5646df339222"],
Cell[62492, 1770, 319, 4, 34, "Output",ExpressionUUID->"4a2d626c-7ab0-4fe9-ae14-96f3656c87ca"]
}, Open  ]],
Cell[62826, 1777, 1291, 41, 43, "Text",ExpressionUUID->"c0378cb2-78cb-4fad-9714-1ffbe8640c66"],
Cell[CellGroupData[{
Cell[64142, 1822, 3463, 107, 339, "Input",ExpressionUUID->"52539d62-bd5c-4a28-8429-a3494d946b28"],
Cell[67608, 1931, 9641, 293, 255, "Output",ExpressionUUID->"93654fbe-58bf-49e5-b3c1-6099932df7be"]
}, Open  ]],
Cell[77264, 2227, 334, 8, 81, "Text",ExpressionUUID->"124e623f-04f1-41df-b226-20e600933ffd"],
Cell[CellGroupData[{
Cell[77623, 2239, 855, 24, 88, "Input",ExpressionUUID->"84aa79e2-672f-47df-8f0a-dfb49341e337"],
Cell[78481, 2265, 1071, 32, 66, "Output",ExpressionUUID->"6d6c4f62-a70f-4126-be62-05b12d41ab2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79601, 2303, 158, 3, 98, "Title",ExpressionUUID->"7d9b524f-3dd6-48c6-8dd0-573a2a7ab287"],
Cell[79762, 2308, 223, 5, 35, "Text",ExpressionUUID->"6b03f6c5-3fff-4fa2-b2d9-534402e43746"],
Cell[79988, 2315, 4205, 100, 180, "Input",ExpressionUUID->"37708b90-1b2f-495c-8dd0-097bf7359562"],
Cell[84196, 2417, 242, 4, 35, "Text",ExpressionUUID->"405b696b-b5f9-451d-b480-e57f0487ba9d"],
Cell[CellGroupData[{
Cell[84463, 2425, 1131, 28, 73, "Input",ExpressionUUID->"35bf45f0-359f-40a3-b2a8-48114bebc123"],
Cell[85597, 2455, 1501, 38, 58, "Output",ExpressionUUID->"d06038e3-a379-470c-a8a8-ff904393c617"]
}, Open  ]],
Cell[87113, 2496, 6146, 149, 214, "Input",ExpressionUUID->"953cad45-cc90-4df6-af4a-603deb8d5419"],
Cell[93262, 2647, 992, 25, 60, "Text",ExpressionUUID->"3ea80fb0-5a99-4c41-9d1d-8c861121f56b"],
Cell[CellGroupData[{
Cell[94279, 2676, 1308, 28, 94, "Input",ExpressionUUID->"3039f8a3-bef3-4f72-bb30-fe9f0e384157"],
Cell[95590, 2706, 1540, 30, 59, "Output",ExpressionUUID->"e106a2b2-4e80-4cc6-bd61-0b713e1d3874"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97167, 2741, 1671, 35, 154, "Input",ExpressionUUID->"260ea179-0099-4789-adf7-a67808f68a8f"],
Cell[98841, 2778, 1436, 30, 59, "Output",ExpressionUUID->"c397618f-4d53-4a16-95ba-ea242aa91aec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100314, 2813, 904, 21, 52, "Input",ExpressionUUID->"fb62b90c-727d-4590-882c-364439760faf"],
Cell[101221, 2836, 492, 8, 34, "Output",ExpressionUUID->"ef00dda5-8000-4bf8-b00f-788d780cd304"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101750, 2849, 2394, 58, 148, "Input",ExpressionUUID->"e623b737-c9db-4e8f-9336-ae6f4bf8353c"],
Cell[104147, 2909, 788, 11, 34, "Output",ExpressionUUID->"6a04a0f8-8ae1-4dde-abdc-5de3d0dedd54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104972, 2925, 1974, 53, 148, "Input",ExpressionUUID->"fe4b24dd-650d-4517-886d-28092dfbc915"],
Cell[106949, 2980, 369, 5, 34, "Output",ExpressionUUID->"feaf8993-a703-4db1-a317-0c10395961ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107355, 2990, 2695, 64, 171, "Input",ExpressionUUID->"e1006f54-e6af-4e63-9ef9-3b0b1a24fc53"],
Cell[110053, 3056, 618, 9, 34, "Output",ExpressionUUID->"31927750-1447-4c1a-9c2d-f03963625867"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110708, 3070, 5544, 131, 329, "Input",ExpressionUUID->"b81e72ca-6c66-45d4-9022-af3e68159fba"],
Cell[116255, 3203, 321, 4, 34, "Output",ExpressionUUID->"602c5fed-bcc6-425c-90c3-3b792e5ccc80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116613, 3212, 5797, 137, 350, "Input",ExpressionUUID->"ed310475-b97b-4458-b80e-6915c1614329"],
Cell[122413, 3351, 536, 7, 57, "Output",ExpressionUUID->"a35316e3-2696-4fa9-8141-fbd120e23ee2"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


